Fat Pointers for Temporal Memory Safety of C

Temporal memory safety bugs, especially use-after-free and double free bugs, pose a major security threat to C programs. Real-world exploits utilizing these bugs enable attackers to read and write arbitrary memory locations, causing disastrous violations of confidentiality, integrity, and availability. Many previous solutions retrofit temporal memory safety to C, but they all either incur high performance overhead and/or miss detecting certain types of temporal memory safety bugs. In this paper, we propose a temporal memory safety solution that is both efficient and comprehensive. Specifically, we extend Checked C, a spatially-safe extension to C, with temporally-safe pointers. These are implemented by combining two techniques: fat pointers and dynamic key-lock checks. We show that the fat-pointer solution significantly improves running time and memory overhead compared to the disjoint-metadata approach that provides the same level of protection. With empirical program data and hands-on experience porting real-world applications, we also show that our solution is practical in terms of backward compatibility -- one of the major complaints about fat pointers.

==> code/addrtaken_stack.c <==
void bar(mm_array_ptr<char> p);

void foo() {
    char buf[LEN];
    ...

    // Pass buf's address to bar.
    bar(buf);
    ...
}

void foo() {
    uint32_t _key = _get_new_key();
    struct {
        uint32_t lock;
        char buf[LEN];
        ...  // other addr_taken vars
    } _addr_taken_vars;
    _addr_taken_vars.lock = _key;
    ...

    // Create a safe array ptr for buf.
    mm_array_ptr<char> _buf;
    _buf.raw_ptr = _addr_taken_vars.buf;
    _buf.key = _key;
    _buf.offset = 0;
    bar(_buf); // Pass the temporary safe ptr to bar.
    ...
    _addr_taken_vars.lock = INVALID_KEY;
}


==> code/bsi.c <==
char *strncpy(char *dst : itype(array_ptr<char>) count(len),
              char *src : itype(array_ptr<char>) count(len),
              int len);


==> code/itype.c <==
struct Data {
  int *pi;
  char *ps;
  int val;
};

struct Data {
  int *pi : itype(mm_ptr<int>);
  char *ps : itype(mm_array_ptr<char>);
  int val;
};

struct Data {
  int *pi;
  char *ps;
  int val;
  i64 pi_keyoffset;
  i64 ps_keyoffset;
}


==> code/mmsafeptr.c <==
struct Cat {
  char name[20];
  unsigned age;
  float weight;
};

mm_ptr<struct Cat> p

mm_ptr<float> p1 = &p->weight;

/* large pointer example */
large_array_ptr<int> p

large_array_ptr<int> p 1 = p + 2;

int arr[N];


==> code/thttpd_checkable.c <==
void foo(mm_array_ptr<char> str);

void bar(mm_array_ptr<char> s)
{
    _checkable char buf[1000];
    ......
    foo(buf);
    ......
    // s points to the heap
    foo(s);
    ......
}


==> code/thttpd_code.c <==
void foo(char *str);

void bar(char *s)
{
    char buf[1000];
    ......
    foo(buf);
    ......
    // s points to the heap
    foo(s);
    ......
}


==> figs/crop.sh <==
#!/usr/bin/env bash

#
# This script uses pdfcropt to trim off white space in a pdf figure.
#

if [[ ! `which pdfcrop` ]]; then
    echo "Please install pdfcrop before using this script!"
    exit
fi

pdfcrop $1 $1


==> figs/eval_scripts/plot_crop.sh <==
#!/usr/bin/env bash

#
# This scripts runs a gnuplot script to draw a figure and runs pdfcropt
# to crop the result figure.
#

output_pdf=../`echo $1 | cut -d '.' -f 1`.pdf

#
# Check if there is an input.
#
if [[ $# == 0 ]]; then
    echo "Please specify a ploting script."
    exit
fi

#
# Run the gnuplot script
#
./$1

#
# Run pdfcrop to trim off the white margins.
#
pdfcrop $output_pdf $output_pdf


==> pdfdiff.sh <==
#!/usr/bin/env bash

#
# The commit of renaming 2022-OOPSLA-CheckedC to 2023-OOPSLA-CheckedC
#
OOPSLA22_SUBMISSION=5e28664ec64a4841946ba29eeb5865514619ba55

OOPSLA23_SUBMISSION=79c41e22599e408939fc657a6a6f1cba1bb9c310

git latexdiff -o diff.pdf --main checkedc.tex --append-safecmd="CheckedC" $OOPSLA23_SUBMISSION --


==> tables/lzfse_perf_gen.py <==
#!/usr/bin/env python3

'''
This script generates a LaTeX table file for the performance data of lzfse.
'''

import csv
import numpy as np

DATA_FILE = "lzfse_perf.csv"

#
# Write the header of the perf table.
#
# @param table - a file descriptor to the result .tex file.
#
def write_tex_header(table):
    # Write the leading comment for the table tex file
    table.write("%\n% Performance data about lzfse\n%\n")

    table.write("\\begin{table}[tb]\n")
    table.write("\\caption{{\\CheckedC} Performance Overhead on {\\tt lzfse}}\n")
    table.write("\\label{table:lzfse_perf}\n")
    table.write("\\centering\n")
    table.write("{\\sffamily\n")
    table.write("\\footnotesize{\n")
    table.write("\\resizebox{\\columnwidth}{!}{\n")
    table.write("\\begin{tabular}{@{}lrrrcrr@{}}\n")
    table.write("\\toprule\n")
    table.write("\\multirow{3}{*}{{\\bf Data}} &\n")
    table.write("\\multirow{3}{*}{\\bf Size} &\n")
    table.write("\\multicolumn{2}{c}{{\\bf Compress}} & \\phantom{} &\n")
    table.write("\\multicolumn{2}{c}{{\\bf {Decompress}}} \\\\\n")
    # table.write("\\cline{3-4} \\cline{6-7}\n")
    table.write("& & \\begin{tabular}{@{}l@{}} {\\bf Baseline} \\\\ {\\bf Rate} \\end{tabular} &\n")
    table.write("\t\\begin{tabular}{@{}l@{}} {\\bf Check-} \\\\ {\\bf ed~C} \\end{tabular} & &\n")
    table.write("\t\\begin{tabular}{@{}l@{}} {\\bf Baseline} \\\\ {\\bf Rate} \\end{tabular} &\n")
    table.write("\t\\begin{tabular}{@{}l@{}} {\\bf Check-} \\\\ {\\bf ed~C} \\end{tabular} \\\\\n")
    table.write("\\midrule\n")

#
# Write the main contents of the perf table.
#
# @param table - a file descriptor to the result .tex file.
#
def write_tex_data(table):
    en_baselines, de_baselines = [], []
    en_normalized, en_overheads, de_normalized, de_overheads = [], [], [], []
    with open(DATA_FILE, 'r') as data_file:
        reader = csv.DictReader(data_file)
        for row in reader:
            if "geomean" in row["file"]:
                en_geomean = row["en_overhead(%)"]
                de_geomean = row["de_overhead(%)"]
                break
            data_name   = row["file"]
            size        = row["size(MB)"]
            en_baseline = float(row["en_baseline(MB/s)"])
            en_checked  = float(row["en_checked(MB/s)"])
            en_overhead = float(row["en_overhead(%)"])
            de_baseline = float(row["de_baseline(MB/s)"])
            de_checked  = float(row["de_checked(MB/s)"])
            de_overhead = float(row["de_overhead(%)"])
            en_baselines += [en_baseline]
            de_baselines += [de_baseline]
            en_overheads += [en_overhead]
            de_overheads += [de_overhead]
            en_normalized += [en_checked / en_baseline]
            de_normalized += [de_checked / de_baseline]
            table.write(data_name + " & " + size + "~MB & " + str(en_baseline) + "~MB/s & "\
                    + str(en_overhead) + "\% & & " + str(de_baseline) + "~MB/s & " + str(de_overhead) + "\% ")
            table.write("\\\\\n")
    table.write("\\midrule\n")

    # Write data summary
    # Write min
    table.write("{\\bf Min} & 5.1~MB & ")
    table.write(str(min(en_baselines)) + "~MB/s & ")
    table.write(str(round(min(en_overheads), 1)) + "\% & & ")
    table.write(str(min(de_baselines)) + "~MB/s & ")
    table.write(str(round(min(de_overheads), 1)) + "\% \\\\\n")
    # Write max
    table.write("{\\bf Max} & 954~MB & ")
    table.write(str(max(en_baselines)) + "~MB/s & ")
    table.write(str(round(max(en_overheads), 1)) + "\% & & ")
    table.write(str(max(de_baselines)) + "~MB/s & ")
    table.write(str(round(max(de_overheads), 1)) + "\% \\\\\n")
    # Write geomean
    table.write("{\\bf Geomean} & --- & --- & " + str(en_geomean) + "\% & &" +\
            "--- & " + str(de_geomean) + "\%")
    table.write("\\\\\n")

    # Write bottomrule
    table.write("\\bottomrule\n")

    # Print geomean
    print("Compression rate overhead: " + str(en_geomean))
    print("Decompression rate overhead: " + str(de_geomean))


#
# Write the footer of the perf table.
#
# @param table - a file descriptor to the result .tex file.
#
def write_tex_footer(table):
    table.write("\\end{tabular}\n")
    table.write("}}}\n")
    table.write("\\end{table}")

#
# Generate a LaTeX table for the performance data of lzfse.
#
def gen_perf_table():
    with open("lzfse_perf.tex", 'w') as table:
        # Write the header
        write_tex_header(table)

        # Write the main body of data
        write_tex_data(table)

        # Write the footer
        write_tex_footer(table)

#
# Entrance of this script.
#
def main():
    gen_perf_table()


if __name__ == "__main__":
    main()

